Partitioning Trillion-edge Graphs in Minutes

We introduce XtraPuLP, a new distributed-memory graph partitioner designed to process trillion-edge graphs. XtraPuLP is based on the scalable label propagation community detection technique, which has been demonstrated as a viable means to produce high quality partitions with minimal computation time. On a collection of large sparse graphs, we show that XtraPuLP partitioning quality is comparable to state-of-the-art partitioning methods. We also demonstrate that XtraPuLP can produce partitions of real-world graphs with billion+ vertices in minutes. Further, we show that using XtraPuLP partitions for distributed-memory graph analytics leads to significant end-to-end execution time reduction.

==> plots/crop.sh <==
#!/bin/bash

for FILE in ./*.pdf; do
  pdfcrop "${FILE}" "${FILE}"
done


==> plots/datastuff.r <==
dat = read.csv('scaling_strong_compton.dat', strip.white=T)
dat = dat[which(dat$Nodes == 16),]
dat = dat[which(dat$ExecTime != "NA"),]
dat$ExecTime = as.numeric(dat$ExecTime)

graphs = c("sk", "it", "indochina", "arabic", "uk-2002", "uk-2005", "uk-2007", "orkut", "lj", "wikilinks", "dbpedia", "twitter", "friendster", "host", "pay", "rmat_22", "rmat_24", "rmat_26", "rmat_28", "nlpkkt160", "nlpkkt200", "nlpkkt240", "1cm_ped_35KR1", "1cm_ped_35KR2", "1cm_ped_35KR3", "1cm_ped_35KR4")
partitioners = c("PuLP", "ParMETIS")

for (i in graphs) 
{
for (j in partitioners) 
{
print(i)
print(j)
print(dat[which(dat$Partitioner == j & dat$Graph == i),]$ExecTime / dat[which(dat$Partitioner == "XtraPuLP" & dat$Graph == i),]$ExecTime)
}
}

x = 1.0
for (i in graphs) 
{
  x = x* min( c(dat[which(dat$Partitioner == "PuLP" & dat$Graph == i),]$ExecTime, dat[which(dat$Partitioner == "ParMETIS" & dat$Graph == i),]$ExecTime)) / dat[which(dat$Partitioner == "XtraPuLP" & dat$Graph == i),]$ExecTime
  print(min( c(dat[which(dat$Partitioner == "PuLP" & dat$Graph == i),]$ExecTime, dat[which(dat$Partitioner == "ParMETIS" & dat$Graph == i),]$ExecTime)))
}
x = x^(1/26)

partitioners = c("PuLP", "XtraPuLP")
parmetisgraphs = c("indochina", "arabic", "uk-2002", "orkut", "lj", "rmat_22", "rmat_24", "nlpkkt160", "nlpkkt200", "nlpkkt240", "1cm_ped_35KR1", "1cm_ped_35KR2", "1cm_ped_35KR3", "1cm_ped_35KR4")

for (i in partitioners)
{
  x = 1.0
  for (j in graphs)
  {
    x = x * dat[which(dat$Partitioner == i & dat$Graph == j),]$ExecTime / min(dat[which(dat$Graph == j),]$ExecTime)
  }
  x = x^(1/26)
  print(i)
  print(x)
}

x = 1.0
for (j in parmetisgraphs)
{
  x = x * dat[which(dat$Partitioner == "ParMETIS" & dat$Graph == j),]$ExecTime / min(dat[which(dat$Graph == j),]$ExecTime)
}
x = x^(1/26)
print("ParMETIS")
print(x)





dat = read.csv('quality_compton.dat', strip.white=T)

graphs = c("sk", "it", "indochina", "arabic", "uk-2002", "uk-2005", "uk-2007", "orkut", "lj", "wikilinks", "dbpedia", "twitter", "friendster", "host", "pay", "rmat_22", "rmat_24", "rmat_26", "rmat_28", "nlpkkt160", "nlpkkt200", "nlpkkt240", "1cm_ped_35KR1", "1cm_ped_35KR2", "1cm_ped_35KR3", "1cm_ped_35KR4")
parmetisgraphs = c("indochina", "arabic", "uk-2002", "orkut", "lj", "rmat_22", "rmat_24", "nlpkkt160", "nlpkkt200", "nlpkkt240", "1cm_ped_35KR1", "1cm_ped_35KR2", "1cm_ped_35KR3", "1cm_ped_35KR4")
parmetisgraphs2 = c("indochina", "arabic", "uk-2002", "orkut", "lj", "rmat_22", "rmat_24")

partitioners = c("PuLP", "XtraPuLP")
numparts = c(2,4,8,16,32,64,128,256)

for (i in partitioners)
{
  x = 1.0
  y = 1.0
  p = 0
  for (j in graphs)
  {
    for (k in numparts)
    {
      if (length(dat[which(dat$Partitioner == i & dat$Graph == j & dat$Parts == k),]$EdgeCut) > 0) 
      {
        x = x * dat[which(dat$Partitioner == i & dat$Graph == j & dat$Parts == k),]$EdgeCut / min(dat[which(dat$Graph == j & dat$Parts == k),]$EdgeCut)
        y = y * dat[which(dat$Partitioner == i & dat$Graph == j & dat$Parts == k),]$MaxCut / min(dat[which(dat$Graph == j & dat$Parts == k),]$MaxCut)
        p = p + 1
      }
    }
  }
  x = x^(1/p)
  y = y^(1/p)
  print(i)
  print(x)
  print(y)
}

x = 1.0
y = 1.0
p = 0
for (j in parmetisgraphs)
{
  for (k in numparts)
  {
    if (length(dat[which(dat$Partitioner == "ParMETIS" & dat$Graph == j & dat$Parts == k),]$EdgeCut) > 0) 
    {
      x = x * dat[which(dat$Partitioner == "ParMETIS" & dat$Graph == j & dat$Parts == k),]$EdgeCut / min(dat[which(dat$Graph == j & dat$Parts == k),]$EdgeCut)
      y = y * dat[which(dat$Partitioner == "ParMETIS" & dat$Graph == j & dat$Parts == k),]$MaxCut / min(dat[which(dat$Graph == j & dat$Parts == k),]$MaxCut)
      p = p + 1
    }
  }
}
x = x^(1/p)
y = y^(1/p)
print("ParMETIS")
print(x)
print(y)

x = 1.0
y = 1.0
p = 0
for (j in parmetisgraphs2)
{
  for (k in numparts)
  {
    if (length(dat[which(dat$Partitioner == "ParMETIS" & dat$Graph == j & dat$Parts == k),]$EdgeCut) > 0) 
    {
      x = x * dat[which(dat$Partitioner == "ParMETIS" & dat$Graph == j & dat$Parts == k),]$EdgeCut / min(dat[which(dat$Graph == j & dat$Parts == k),]$EdgeCut)
      y = y * dat[which(dat$Partitioner == "ParMETIS" & dat$Graph == j & dat$Parts == k),]$MaxCut / min(dat[which(dat$Graph == j & dat$Parts == k),]$MaxCut)
      p = p + 1
    }
  }
}
x = x^(1/p)
y = y^(1/p)
print("ParMETIS")
print(x)
print(y)

for (i in partitioners)
{
  x = 1.0
  y = 1.0
  p = 0
  for (j in parmetisgraphs2)
  {
    for (k in numparts)
    {
      if (length(dat[which(dat$Partitioner == i & dat$Graph == j & dat$Parts == k),]$EdgeCut) > 0) 
      {
        x = x * dat[which(dat$Partitioner == i & dat$Graph == j & dat$Parts == k),]$EdgeCut / min(dat[which(dat$Graph == j & dat$Parts == k),]$EdgeCut)
        y = y * dat[which(dat$Partitioner == i & dat$Graph == j & dat$Parts == k),]$MaxCut / min(dat[which(dat$Graph == j & dat$Parts == k),]$MaxCut)
        p = p + 1
      }
    }
  }
  x = x^(1/p)
  y = y^(1/p)
  print(i)
  print(x)
  print(y)
}










dat = read.csv('scaling_strong_compton.dat', strip.white=T)
dat = dat[which(dat$Nodes == 16),]
dat = dat[which(dat$ExecTime != "NA"),]
dat$ExecTime = as.numeric(dat$ExecTime)

graphs = c("sk", "it", "indochina", "arabic", "uk-2002", "uk-2005", "uk-2007", "orkut", "lj", "wikilinks", "dbpedia", "twitter", "friendster", "host", "pay", "rmat_22", "rmat_24", "rmat_26", "rmat_28", "nlpkkt160", "nlpkkt200", "nlpkkt240", "1cm_ped_35KR1", "1cm_ped_35KR2", "1cm_ped_35KR3", "1cm_ped_35KR4")
partitioners = c("PuLP", "ParMETIS")

for (i in graphs) 
{
for (j in partitioners) 
{
print(i)
print(j)
print(dat[which(dat$Partitioner == j & dat$Graph == i),]$ExecTime / dat[which(dat$Partitioner == "XtraPuLP" & dat$Graph == i),]$ExecTime)
}
}

x = 1.0
for (i in graphs) 
{
  x = x* min( c(dat[which(dat$Partitioner == "PuLP" & dat$Graph == i),]$ExecTime, dat[which(dat$Partitioner == "ParMETIS" & dat$Graph == i),]$ExecTime)) / dat[which(dat$Partitioner == "XtraPuLP" & dat$Graph == i),]$ExecTime
  print(min( c(dat[which(dat$Partitioner == "PuLP" & dat$Graph == i),]$ExecTime, dat[which(dat$Partitioner == "ParMETIS" & dat$Graph == i),]$ExecTime)))
}
x = x^(1/26)

partitioners = c("PuLP", "XtraPuLP")
parmetisgraphs = c("indochina", "arabic", "uk-2002", "orkut", "lj", "rmat_22", "rmat_24", "nlpkkt160", "nlpkkt200", "nlpkkt240", "1cm_ped_35KR1", "1cm_ped_35KR2", "1cm_ped_35KR3", "1cm_ped_35KR4")

for (i in partitioners)
{
  x = 1.0
  for (j in graphs)
  {
    x = x * dat[which(dat$Partitioner == i & dat$Graph == j),]$ExecTime / min(dat[which(dat$Graph == j),]$ExecTime)
  }
  x = x^(1/26)
  print(i)
  print(x)
}

x = 1.0
for (j in parmetisgraphs)
{
  x = x * dat[which(dat$Partitioner == "ParMETIS" & dat$Graph == j),]$ExecTime / min(dat[which(dat$Graph == j),]$ExecTime)
}
x = x^(1/26)
print("ParMETIS")
print(x)





dat = read.csv('part_single_obj.dat', strip.white=T)

graphs = c("lj","rmat_22","uk-2002")

partitioners = c("PuLP", "XtraPuLP","ParMETIS","KaHIP")
numparts = c(2,4,8,16,32,64,128,256)

for (i in partitioners)
{
  x = 1.0
  p = 0
  for (j in graphs)
  {
    for (k in numparts)
    {
      if (length(dat[which(dat$Partitioner == i & dat$Graph == j & dat$Parts == k),]$EdgeCut) > 0) 
      {
        x = x * dat[which(dat$Partitioner == i & dat$Graph == j & dat$Parts == k),]$EdgeCut / min(dat[which(dat$Graph == j & dat$Parts == k),]$EdgeCut)
        p = p + 1
      }
    }
  }
  x = x^(1/p)
  print(i)
  print(x)
}


for (i in partitioners)
{
  x = 1.0
  p = 0
  for (j in graphs)
  {
    for (k in numparts)
    {
      if (length(dat[which(dat$Partitioner == i & dat$Graph == j & dat$Parts == k),]$Time) > 0) 
      {
        x = x * dat[which(dat$Partitioner == i & dat$Graph == j & dat$Parts == k),]$Time / min(dat[which(dat$Graph == j & dat$Parts == k),]$Time)
        p = p + 1
      }
    }
  }
  x = x^(1/p)
  print(i)
  print(x)
}


==> plots/plots.r <==
library(ggplot2)
library(extrafont)
#Sys.setenv(R_GSCMD = "B:/Program Files (x86)/GPLGS/gswin32c.exe")
#Sys.setenv(R_GSCMD = "/usr/bin/gs")
#font_install("fontcm")
#font_import()
#loadfonts()

################################################################################
# strong scaling on BW

partitioners = c("XtraPuLP")
graphlist = c("WDC12", "RMAT", "RandER", "RandHD")

dat = read.csv(header=T, strip.white=T, "scaling_strong_bw.dat")
dat$Graph = factor(dat$Graph, levels=graphlist)
dat = dat[which(dat$Nodes < 3000),]

ggplot(dat, aes(x=Nodes, y=ExecTime, group=Graph)) +
  geom_line(stat="identity",aes(colour=Graph)) +
  geom_point(stat="identity", aes(colour=Graph, shape=Graph), size=2) +
  scale_shape(solid = FALSE) +
  scale_x_log10(breaks=c(256,512,1024,2048), labels=as.factor(c(256,512,1024,2048))) +
  scale_y_continuous(expand=c(0.1,0)) +
  labs(y="Partitioning Time (s)") +
  labs(x="Number of Nodes") +  
  theme_bw() + 
  theme(text=element_text(family="CM Sans")) +
  theme(legend.position="top",legend.key = element_rect(color="white"))

ggsave("scaling_strong_bw.pdf", width=4, height=3, useDingbats=F)
embed_fonts("scaling_strong_bw.pdf")

################################################################################
# weak scaling on BW

graphlist = c("RMAT", "RandER", "RandHD")
deglist = c("16", "32", "64")

dat = read.csv(header=T, strip.white=T, "scaling_weak_bw.dat")
dat$Graph = factor(dat$Graph, levels=graphlist)
dat$AvgDegree = factor(dat$AvgDegree, deglist)
dat = dat[which(dat$Nodes < 3000),]

ggplot(dat, aes(x=Nodes, y=ExecTime, group=AvgDegree)) +
  geom_line(stat="identity",aes(colour=AvgDegree)) +
  geom_point(stat="identity", aes(colour=AvgDegree, shape=AvgDegree), size=2) +
  scale_shape(solid = FALSE) +
  facet_wrap(~ Graph, scales="fixed", nrow=1, ncol=3) + 
  scale_x_log10(breaks=c(8,32,128,512,2048), labels=as.factor(c(8,32,128,512,2048))) +
  #scale_y_continuous(expand=c(0.1,0)) +
  scale_y_continuous(expand=c(0.1,0)) +
  labs(y="Partitioning Time (s)") +
  labs(x="Number of Nodes") +  
  theme_bw() + 
  theme(text=element_text(family="CM Sans")) +
  theme(legend.position="top", legend.key = element_rect(color="white"))

ggsave("scaling_weak_bw.pdf", width=5, height=2.5, useDingbats=F)
embed_fonts("scaling_weak_bw.pdf")


################################################################################
# strong scaling on compton

partitioners = c("XtraPuLP", "PuLP", "ParMETIS")
#partitioners = c("XtraPuLP", "PuLP")
#graphlist = c("sk", "it", "indochina", "arabic", "uk-2002", "uk-2005", "uk-2007", "orkut", "lj", "wikilinks", "dbpedia", "twitter", "friendster", "host", "pay", "rmat_22", "rmat_24", "rmat_26", "rmat_28", "nlpkkt160", "nlpkkt200", "nlpkkt240", "1cm_ped_35KR1", "1cm_ped_35KR2", "1cm_ped_35KR3", "1cm_ped_35KR4")
#graphlist = c("lj", "indochina", "rmat_24", "nlpkkt240", "pay","friendster")
graphlist = c("lj", "orkut", "friendster", "wdc12-pay", "rmat_24", "nlpkkt240")

#graphlist = c("arabic", "uk-2007", "orkut", "friendster", "rmat_24", "nlpkkt240", "1cm_ped_35KR3")
#graphlist = c("lj", "orkut", "indochina", "1cm_ped_35KR3", "rmat_24", "nlpkkt240" "arabic" "uk-2005" "it" "sk" "friendster")

dat = read.csv(header=T, strip.white=T, "scaling_strong_compton.dat")
dat$Graph = factor(dat$Graph, levels=graphlist)
dat$Partitioner = factor(dat$Partitioner, levels=partitioners)
dat = dat[which(dat$Graph != "<NA>"),]
dat = dat[which(dat$ExecTime != "<NA>"),]
dat = dat[which(dat$Partitioner != "<NA>"),]
#dat = dat[-which(dat$Partitioner == "PuLP" & dat$Nodes == 16),]

partitioners = c("XtraPuLP", "ParMETIS")
for (i in graphlist)
{
  for (j in partitioners)
  {
    if (dim(dat[which(dat$Partitioner == j & dat$Graph == i),])[1] > 0 &
        dim(dat[which(dat$Partitioner == "PuLP" & dat$Graph == i),])[1])
    {
      dat[which(dat$Partitioner == j & dat$Graph == i),]$ExecTime = dat[which(dat$Partitioner == "PuLP" & dat$Graph == i & dat$Nodes == 1),]$ExecTime  / dat[which(dat$Partitioner == j & dat$Graph == i),]$ExecTime 
    }
  }
}

dat$Partitioner = factor(dat$Partitioner, levels=partitioners)
dat = dat[which(dat$Partitioner != "<NA>"),]

#dat$Partitioner = factor(dat$Partitioner, levels=partitioners)
#dat = dat[which(dat$Partitioner != "<NA>"),]
#dat = dat[-which(dat$Partitioner == "PuLP" & dat$Nodes == 16),]

ggplot(dat, aes(x=Nodes, y=ExecTime, group=Partitioner)) +
  geom_line(stat="identity",aes(colour=Partitioner)) +
  geom_point(stat="identity", aes(colour=Partitioner, shape=Partitioner), size=2) +
  scale_shape(solid = FALSE) +
  facet_wrap(~ Graph, scales="fixed", nrow=4, ncol=7) + 
  scale_x_continuous(breaks=c(1,2,4,8,16), labels=as.factor(c(1,2,4,8,16))) +
  #scale_y_continuous(expand=c(0.1,0)) +
  scale_y_continuous(breaks=c(0,1,2,3,4,5,6,7), labels=as.factor(c(0,1,2,3,4,5,6,7))) +
  geom_hline(yintercept=1.0, linetype="dotted") +
  labs(y="Speedup vs. PuLP") +
  labs(x="Number of Nodes") +  
  theme_bw() + 
  theme(text=element_text(family="CM Sans")) +
  theme(legend.position="top",legend.key = element_rect(color="white"))

ggsave("scaling_strong_compton.pdf", width=12, height=3, useDingbats=F)
embed_fonts("scaling_strong_compton.pdf")




dat = read.csv(header=T, strip.white=T, "scaling_strong_compton.dat")
dat$Graph = factor(dat$Graph, levels=graphlist)
dat$Partitioner = factor(dat$Partitioner, levels=partitioners)
dat = dat[which(dat$Graph != "<NA>"),]
dat = dat[which(dat$ExecTime != "<NA>"),]
dat = dat[which(dat$Partitioner != "<NA>"),]
#dat = dat[-which(dat$Partitioner == "PuLP" & dat$Nodes == 16),]

partitioners = c("XtraPuLP")
for (i in graphlist)
{
  for (j in partitioners)
  {
    dat[which(dat$Partitioner == j & dat$Graph == i),]$ExecTime = dat[which(dat$Partitioner == "XtraPuLP" & dat$Graph == i & dat$Nodes == 1),]$ExecTime  / dat[which(dat$Partitioner == j & dat$Graph == i),]$ExecTime 
  }
}

dat$Partitioner = factor(dat$Partitioner, levels=partitioners)
dat = dat[which(dat$Partitioner != "<NA>"),]

#dat$Partitioner = factor(dat$Partitioner, levels=partitioners)
#dat = dat[which(dat$Partitioner != "<NA>"),]
#dat = dat[-which(dat$Partitioner == "PuLP" & dat$Nodes == 16),]

ggplot(dat, aes(x=Nodes, y=ExecTime, group=Graph)) +
  geom_line(stat="identity",aes(colour=Graph)) +
  geom_point(stat="identity", aes(colour=Graph, shape=Graph), size=2) +
  scale_shape(solid = FALSE) +
  scale_x_continuous(breaks=c(1,2,4,8,16), labels=as.factor(c(1,2,4,8,16))) +
  #scale_y_continuous(expand=c(0.1,0)) +
  scale_y_continuous(breaks=c(0,1,2,4,6,8,10,12,14), labels=as.factor(c(0,1,2,4,6,8,10,12,14))) +
  geom_hline(yintercept=1.0, linetype="dotted") +
  labs(y="Speedup vs. Single Node") +
  labs(x="Number of Nodes") +  
  theme_bw() + 
  theme(text=element_text(family="CM Sans")) +
  theme(legend.position="top",legend.title=element_blank(), 
        legend.key = element_rect(color="white"))

ggsave("scalability_compton.pdf", width=5, height=4, useDingbats=F)
embed_fonts("scalability_compton.pdf")


################################################################################
# quality on compton

partitioners = c("XtraPuLP", "PuLP", "ParMETIS")
#graphlist = c("sk", "it", "indochina", "arabic", "uk-2002", "uk-2005", "uk-2007", "orkut", "lj", "wikilinks", "dbpedia", "twitter", "friendster", "host", "pay", "rmat_22", "rmat_24", "rmat_26", "rmat_28", "nlpkkt160", "nlpkkt200", "nlpkkt240", "1cm_ped_35KR1", "1cm_ped_35KR2", "1cm_ped_35KR3", "1cm_ped_35KR4")
#graphlist = c("arabic", "lj", "orkut", "rmat_24", "nlpkkt240", "1cm_ped_35KR3")
#graphlist = c("lj", "orkut", "indochina", "1cm_ped_35KR3", "rmat_24", "nlpkkt240" "arabic" "uk-2005" "it" "sk" "friendster")

dat = read.csv(header=T, strip.white=T, "quality_compton.dat")
dat$Graph = factor(dat$Graph, levels=graphlist)
dat = dat[which(dat$Graph != "<NA>"),]
dat$Partitioner = factor(dat$Partitioner, levels=partitioners)

ggplot(dat, aes(x=Parts, y=EdgeCutRatio, group=Partitioner)) +
  geom_line(stat="identity",aes(colour=Partitioner)) +
  geom_point(stat="identity", aes(colour=Partitioner, shape=Partitioner), size=2) +
  scale_shape(solid = FALSE) +
  facet_wrap(~ Graph, nrow=4, ncol=7) + 
  scale_x_log10(breaks=c(2,4,8,16,32,64,128,256), labels=as.factor(c(2,4,8,16,32,64,128,256))) +
  scale_y_continuous(expand=c(0.1,0)) +
  labs(y="Edge Cut Ratio") +
  labs(x="Number of Parts") +  
  theme_bw() + 
  theme(text=element_text(family="CM Sans")) +
  theme(axis.text.x = element_text(angle = 45, hjust = 1)) +
  theme(legend.position="top",legend.key = element_rect(color="white"))

ggsave("quality_compton_ec.pdf", width=12, height=3, useDingbats=F)
embed_fonts("quality_compton_ec.pdf")

ggplot(dat, aes(x=Parts, y=MaxCutRatio, group=Partitioner)) +
  geom_line(stat="identity",aes(colour=Partitioner)) +
  geom_point(stat="identity", aes(colour=Partitioner, shape=Partitioner), size=2) +
  scale_shape(solid = FALSE) +
  facet_wrap(~ Graph, nrow=4, ncol=7) +
  scale_x_log10(breaks=c(2,4,8,16,32,64,128,256), labels=as.factor(c(2,4,8,16,32,64,128,256))) +
  scale_y_continuous(expand=c(0.1,0)) +
  labs(y="Max Cut Ratio") +
  labs(x="Number of Parts") +  
  theme_bw() + 
  theme(text=element_text(family="CM Sans")) +
  theme(axis.text.x = element_text(angle = 45, hjust = 1)) +
  theme(legend.position="top",legend.key = element_rect(color="white"))

ggsave("quality_compton_mc.pdf", width=12, height=3, useDingbats=F)
embed_fonts("quality_compton_mc.pdf")

ggplot(dat, aes(x=Parts, y=MaxCutRatioScaled, group=Partitioner)) +
  geom_line(stat="identity",aes(colour=Partitioner)) +
  geom_point(stat="identity", aes(colour=Partitioner, shape=Partitioner), size=2) +
  scale_shape(solid = FALSE) +
  facet_wrap(~ Graph, nrow=4, ncol=7) + #scales="free_y",
  scale_x_log10(breaks=c(2,4,8,16,32,64,128,256), labels=as.factor(c(2,4,8,16,32,64,128,256))) +
  scale_y_continuous(expand=c(0.1,0)) +
  labs(y="Scaled Max Cut Ratio") +
  labs(x="Number of Parts") +  
  theme_bw() + 
  theme(text=element_text(family="CM Sans")) +
  theme(axis.text.x = element_text(angle = 45, hjust = 1)) +
  theme(legend.position="none")

ggsave("quality_compton_smc.pdf", width=12, height=2.5, useDingbats=F)
embed_fonts("quality_compton_smc.pdf")


ggplot(dat, aes(x=Parts, y=EdgeBal, group=Partitioner)) +
  geom_line(stat="identity",aes(colour=Partitioner)) +
  geom_point(stat="identity", aes(colour=Partitioner, shape=Partitioner), size=2) +
  scale_shape(solid = FALSE) +
  geom_hline(yintercept=1.1, linetype="dotted") +
  facet_wrap(~ Graph, scales="fixed", nrow=4, ncol=7) + 
  scale_x_log10(breaks=c(2,4,8,16,32,64,128,256), labels=as.factor(c(2,4,8,16,32,64,128,256))) +
  scale_y_continuous() +
  expand_limits(x = 0, y = 0) +
  labs(y="Max Edge Imbalance") +
  labs(x="Number of Parts") +  
  theme_bw() + 
  theme(text=element_text(family="CM Sans")) +
  theme(axis.text.x = element_text(angle = 45, hjust = 1)) +
  theme(legend.position="top",legend.key = element_rect(color="white"))

ggsave("quality_compton_eb.pdf", width=12, height=3, useDingbats=F)
embed_fonts("quality_compton_eb.pdf")

################################################################################
# quality on bw


dat = read.csv(header=T, strip.white=T,  "quality_bw.dat")
dat = dat[which(dat$Nodes < 3000),]

ggplot(dat, aes(x=Nodes, y=EdgeCutRatio, group=Partitioner)) +
  geom_line(stat="identity",aes(colour=Partitioner)) +
  geom_point(stat="identity", aes(colour=Partitioner, shape=Partitioner), size=2) +
  scale_shape(solid = FALSE) +
  scale_x_log10(breaks=c(256,512,1024,2048), labels=as.factor(c(256,512,1024,2048))) +
  scale_y_continuous() + 
  expand_limits(x = 0, y = 0) +
  labs(y="Edge Cut Ratio") +
  labs(x="Number of Nodes") +  
  theme_bw() + 
  theme(text=element_text(family="CM Sans")) +
  theme(legend.position="none")

ggsave("quality_bw_ec.pdf", width=2.5, height=2.25, useDingbats=F)
embed_fonts("quality_bw_ec.pdf")

ggplot(dat, aes(x=Nodes, y=MaxCutRatio, group=Partitioner)) +
  geom_line(stat="identity",aes(colour=Partitioner)) +
  geom_point(stat="identity", aes(colour=Partitioner, shape=Partitioner), size=2) +
  scale_shape(solid = FALSE) +
  scale_x_log10(breaks=c(256,512,1024,2048), labels=as.factor(c(256,512,1024,2048))) +
  scale_y_continuous() + 
  expand_limits(x = 0, y = 0) +
  labs(y="Max Cut Ratio") +
  labs(x="Number of Nodes") +  
  theme_bw() + 
  theme(text=element_text(family="CM Sans")) +
  theme(legend.position="none")

ggsave("quality_bw_mc.pdf", width=2.5, height=2.25, useDingbats=F)
embed_fonts("quality_bw_mc.pdf")

ggplot(dat, aes(x=Nodes, y=MaxCutRatioScaled, group=Partitioner)) +
  geom_line(stat="identity",aes(colour=Partitioner)) +
  geom_point(stat="identity", aes(colour=Partitioner, shape=Partitioner), size=2) +
  scale_shape(solid = FALSE) +
  scale_x_log10(breaks=c(256,512,1024,2048), labels=as.factor(c(256,512,1024,2048))) +
  scale_y_continuous() + 
  expand_limits(x = 0, y = 0) +
  labs(y="Scaled Max Cut Ratio") +
  labs(x="Number of Nodes") +  
  theme_bw() + 
  theme(text=element_text(family="CM Sans")) +
  theme(legend.position="none")

ggsave("quality_bw_smc.pdf", width=2.5, height=2.25, useDingbats=F)
embed_fonts("quality_bw_smc.pdf")

ggplot(dat, aes(x=Nodes, y=EdgeBal, group=Partitioner)) +
  geom_line(stat="identity",aes(colour=Partitioner)) +
  geom_point(stat="identity", aes(colour=Partitioner, shape=Partitioner), size=2) +
  scale_shape(solid = FALSE) +
  #geom_hline(yintercept=1.1, linetype="dotted") +
  scale_x_log10(breaks=c(256,512,1024,2048), labels=as.factor(c(256,512,1024,2048))) +
  scale_y_continuous() + 
  expand_limits(x = 0, y = 0) +
  labs(y="Max Edge Imbalance") +
  labs(x="Number of Nodes") +  
  theme_bw() + 
  theme(text=element_text(family="CM Sans")) +
  theme(legend.position="none")

ggsave("quality_bw_eb.pdf", width=2.5, height=2.25, useDingbats=F)
embed_fonts("quality_bw_eb.pdf")

################################################################################
# analysis times on bw

dat = read.csv(header=T, strip.white=T,  "analysis_scaling.dat")

ggplot(dat, aes(Partitioning, ExecTime, fill=Analytic)) + 
  geom_bar(stat="identity") +
  labs(y="Partitioning Time (s)") +
  labs(x="Partitioning Strategy") +  
  #theme_bw() + 
  theme(text=element_text(family="CM Sans")) +
  theme(legend.position="top",legend.key = element_rect(color="white"),
        legend.title=element_blank())

ggsave("analysis_times.pdf", width=5, height=4, useDingbats=F)
embed_fonts("analysis_times.pdf")

################################################################################
# X, Y heatmaps

dat = read.csv("quality_xy.dat", header=T)

graphs = c("LiveJournal", "uk-2002", "rmat_22", "nlpkkt160")
#graphs = c("LiveJournal")
#graph = "LiveJournal"
numparts = c(2, 8, 32, 128)
numtasks = c(2, 4, 8, 16)
xvals = c(0.0, 0.25, 0.5, 0.75, 1.0, 1.5, 2.0, 2.5, 3.0, 3.5, 4.0)
yvals = c(0.0, 0.25, 0.5, 0.75, 1.0, 1.5, 2.0, 2.5, 3.0, 3.5, 4.0)

#dat$VertBalance = dat$VertBalance / 1.1
#dat$EdgeBalance = dat$EdgeBalance / 1.1

#dat = dat[which(dat$VertBalance < 1.2 & dat$EdgeBalance < 1.6),]
#dat = dat[which(dat$Graph == graph),]

for (g in graphs) {
  for (np in numparts) {
    dat[which(dat$Graph == g & dat$NumParts == np),]$EdgeCut = dat[which(dat$Graph == g & dat$NumParts == np),]$EdgeCut / min(dat[which(dat$Graph == g & dat$NumParts == np),]$EdgeCut)
    dat[which(dat$Graph == g & dat$NumParts == np),]$MaxCut = dat[which(dat$Graph == g & dat$NumParts == np),]$MaxCut / min(dat[which(dat$Graph == g & dat$NumParts == np),]$MaxCut)
  }
}

mat_ec = matrix(0, nrow=length(xvals), ncol=length(yvals))
mat_mc = matrix(0, nrow=length(xvals), ncol=length(yvals))
mat_vb = matrix(0, nrow=length(xvals), ncol=length(yvals))
mat_eb = matrix(0, nrow=length(xvals), ncol=length(yvals))

mat_sum = matrix(0, nrow=length(xvals), ncol=length(yvals))


for (x in 1:length(xvals)) {
  for (y in 1:length(xvals)) {
    mat_ec[x, y] = sum(dat[which(dat$X == xvals[x] & dat$Y == yvals[y]),]$EdgeCut)
    mat_mc[x, y] = sum(dat[which(dat$X == xvals[x] & dat$Y == yvals[y]),]$MaxCut)
    mat_vb[x, y] = sum(dat[which(dat$X == xvals[x] & dat$Y == yvals[y]),]$VertBalance)
    mat_eb[x, y] = sum(dat[which(dat$X == xvals[x] & dat$Y == yvals[y]),]$EdgeBalance)
    mat_sum[x, y] = mat_ec[x, y] + mat_mc[x, y] + mat_vb[x, y] + mat_eb[x, y]
  }
}

mat_ec = mat_ec - min(mat_ec)
mat_mc = mat_mc - min(mat_mc)
mat_vb = mat_vb - min(mat_vb)
mat_eb = mat_eb - min(mat_eb)
mat_sum = mat_sum - min(mat_sum)

dimnames(mat_ec) = list(c("0.0","0.25","0.5","0.75","1.0","1.5","2.0","2.5","3.0","3.5","4.0"),c("0.0","0.25","0.5","0.75","1.0","1.5","2.0","2.5","3.0","3.5","4.0"))
dimnames(mat_mc) = list(c("0.0","0.25","0.5","0.75","1.0","1.5","2.0","2.5","3.0","3.5","4.0"),c("0.0","0.25","0.5","0.75","1.0","1.5","2.0","2.5","3.0","3.5","4.0"))
dimnames(mat_vb) = list(c("0.0","0.25","0.5","0.75","1.0","1.5","2.0","2.5","3.0","3.5","4.0"),c("0.0","0.25","0.5","0.75","1.0","1.5","2.0","2.5","3.0","3.5","4.0"))
dimnames(mat_eb) = list(c("0.0","0.25","0.5","0.75","1.0","1.5","2.0","2.5","3.0","3.5","4.0"),c("0.0","0.25","0.5","0.75","1.0","1.5","2.0","2.5","3.0","3.5","4.0"))
dimnames(mat_sum) = list(c("0.0","0.25","0.5","0.75","1.0","1.5","2.0","2.5","3.0","3.5","4.0"),c("0.0","0.25","0.5","0.75","1.0","1.5","2.0","2.5","3.0","3.5","4.0"))

numcols = 16777216
#cols = colorRampPalette(c("green","white","red"))(numcols)
cols = colorRampPalette(c("white", "black"))(numcols)

breaks = c(0:(numcols/2)/(numcols/mean(mat_ec))*2)
breaks = c(breaks, 1:(numcols/2)/(numcols/max(mat_ec))*2+mean(mat_ec))
pdf("heatmap_edgecut.pdf", height=2.75, width=2.5)
hmap = heatmap(mat_ec, Rowv=NA, Colv=NA, col = cols, scale="none", margins=c(3,4), breaks=breaks, xlab="X Value", ylab="Y Value")
dev.off()

breaks = c(0:(numcols/2)/(numcols/mean(mat_mc))*2)
breaks = c(breaks, 1:(numcols/2)/(numcols/max(mat_mc))*2+mean(mat_mc))
pdf("heatmap_maxcut.pdf", height=2.75, width=2.5)
hmap = heatmap(mat_mc, Rowv=NA, Colv=NA, col = cols, scale="none", margins=c(3,4), breaks=breaks, xlab="X Value", ylab="Y Value")
dev.off()

breaks = c(0:(numcols/2)/(numcols/mean(mat_vb))*2)
breaks = c(breaks, 1:(numcols/2)/(numcols/max(mat_vb))*2+mean(mat_vb))
pdf("heatmap_vertbal.pdf", height=2.75, width=2.5)
hmap = heatmap(mat_vb, Rowv=NA, Colv=NA, col = cols, scale="none", margins=c(3,4), breaks=breaks, xlab="X Value", ylab="Y Value")
dev.off()

breaks = c(0:(numcols/2)/(numcols/mean(mat_eb))*2)
breaks = c(breaks, 1:(numcols/2)/(numcols/max(mat_eb))*2+mean(mat_eb))
pdf("heatmap_edgebal.pdf", height=2.75, width=2.5)
hmap = heatmap(mat_eb, Rowv=NA, Colv=NA, col = cols, scale="none", margins=c(3,4), breaks=breaks, xlab="X Value", ylab="Y Value")
dev.off()

breaks = c(0:(numcols/2)/(numcols/mean(mat_sum))*2)
breaks = c(breaks, 1:(numcols/2)/(numcols/max(mat_sum))*2+mean(mat_sum))
pdf("heatmap_matsum.pdf", height=2.75, width=2.5)
hmap = heatmap(mat_sum, Rowv=NA, Colv=NA, col = cols, scale="none", margins=c(3,4), breaks=breaks, xlab="X Value", ylab="Y Value")
dev.off()


################################################################################

partitioners = c("XtraPuLP", "PuLP", "ParMETIS", "KaHIP")

dat = read.csv(header=T, strip.white=T, "part_single_obj.dat")
dat$Graph = factor(dat$Graph, levels=graphlist)
dat = dat[which(dat$Graph != "<NA>"),]
dat$Partitioner = factor(dat$Partitioner, levels=partitioners)
dat$EdgeCutRatio = dat$EdgeCut / dat$Edges

ggplot(dat, aes(x=Parts, y=EdgeCutRatio, group=Partitioner)) +
  geom_line(stat="identity",aes(colour=Partitioner)) +
  geom_point(stat="identity", aes(colour=Partitioner, shape=Partitioner), size=2) +
  scale_shape(solid = FALSE) +
  facet_wrap(~ Graph, nrow=1, ncol=3) + 
  scale_x_log10(breaks=c(2,4,8,16,32,64,128,256), labels=as.factor(c(2,4,8,16,32,64,128,256))) +
  scale_y_continuous(expand=c(0.1,0)) +
  labs(y="Edge Cut Ratio") +
  labs(x="Number of Parts") +  
  theme_bw() + 
  theme(text=element_text(family="CM Sans")) +
  theme(axis.text.x = element_text(angle = 45, hjust = 1)) +
  theme(legend.position="top",legend.key = element_rect(color="white"))

ggsave("single_obj.pdf", width=5, height=2.75, useDingbats=F)
embed_fonts("single_obj.pdf")


ggplot(dat, aes(x=Parts, y=Time, group=Partitioner)) +
  geom_line(stat="identity",aes(colour=Partitioner)) +
  geom_point(stat="identity", aes(colour=Partitioner, shape=Partitioner), size=2) +
  scale_shape(solid = FALSE) +
  facet_wrap(~ Graph, nrow=1, ncol=3) + 
  scale_x_log10(breaks=c(2,4,8,16,32,64,128,256), labels=as.factor(c(2,4,8,16,32,64,128,256))) +
  scale_y_continuous(expand=c(0.1,0)) +
  labs(y="Execution Time (s)") +
  labs(x="Number of Parts") +  
  theme_bw() + 
  theme(text=element_text(family="CM Sans")) +
  theme(axis.text.x = element_text(angle = 45, hjust = 1)) +
  #theme(legend.position="top",legend.key = element_rect(color="white"))
  theme(legend.position="none")

ggsave("single_obj_time.pdf", width=5, height=2.25, useDingbats=F)
embed_fonts("single_obj_time.pdf")

